On the Dehn functions of central products of nilpotent groups

We determine the Dehn functions of central products of two families of filiform nilpotent Lie groups of arbitrary dimension with all simply connected nilpotent Lie groups with cyclic centre and strictly lower nilpotency class. We also determine the Dehn functions of all central products of nilpotent Lie groups of dimension at most $5$ with one-dimensional centre. This confirms a conjecture of Llosa Isenrich, Pallier and Tessera for these cases, providing further evidence that the Dehn functions of central products are often strictly lower than those of the factors. Our work generalises previous results of Llosa Isenrich, Pallier and Tessera and produces an uncountable family of nilpotent Lie groups without lattices whose Dehn functions are strictly lower than the ones of the associated Carnot-graded groups. A consequence of our main result is the existence of an infinite family of groups such that Cornulier's bounds on the $e$ for which there is an $O(r^e)$-bilipschitz equivalence between them and their Carnot-graded groups are asymptotically optimal, as the nilpotency class goes to infinity.

==> CentralDehn.py <==
''' These lists of data and instruction are designed to compute Betti numbers of certain torsion-free nilpotent groups using SAGE.
The groups are central products; their Dehn functions are determined in the paper ``On the Dehn functions of central products of nilpotent groups''.

To every such group, the Mal'cev theorem associates a rational Lie algebra, and these are also the Betti numbers of the Chevalley-Eilenberg complex for the Lie algebra cohomology of the Lie algebra.

Precisely, the input is a Lie algebra, encoded as a list of generators and brackets. 
Since the list of brackets may be long we define it first. 
For groups with low nilpotency class or short enough presentation, the list of brackets may be determined directly from the group presentation if it involves only relations of the form [x_i, x_j] = x_k or [x_i, x_j] = 1, where x_i, x_j and x_k are generators. 
In general one should beware that it is not the case, and one should use the Baker--Campbell--Hausdorff formula to translate lists of brackets into presentations.

As an example, consider the following declarations:

brackets = {
	('X_1','X_2') : {'X_3': 1},
	}
L.<X_1,X_2,X_3,X_4,Y_1,Y_2,Y_3> = LieAlgebra(QQ, brackets, nilpotent=True);L;

Here L will be the Heisenberg Lie algebra, with generators $X_1, X_2, X_3$ and nonzero bracket $[X_1,X_2] = X_3$, the other brackets being zero.

The list of Betti numbers is then the output of the instruction

Betti=[L.chevalley_eilenberg_complex().betti(i) for i in range(L.dimension()+1)];Betti;

The notations for the names of the groups are the ones from the paper cited above.
'''

# $L_{4,3} \times_Z L_{4,3}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'X_4': 1},
    }
    
L.<X_1,X_2,X_3,X_4,Y_1,Y_2,Y_3> = LieAlgebra(QQ, brackets, nilpotent=True);L;


# $L_{5,5} \times_Z L_{3,2}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_2','X_5') : {'X_4': 1},
    ('Y_1','Y_2') : {'X_4': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,Y_1,Y_2> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $L_{5,5} \times_Z L_{4,3}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_2','X_5') : {'X_4': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'X_4': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,Y_1,Y_2,Y_3> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $L_{5,5} \times_Z L_{5,5}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_2','X_5') : {'X_4': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'X_4': 1},
    ('Y_2','Y_5') : {'X_4': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,Y_1,Y_2,Y_3,Y_5> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $L_{4,3} \times_Z L_{4,3} \times \mathbf Z^2$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'X_4': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,Y_1,Y_2,Y_3,Y_5> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $L_{5,5} \times_Z L_{5,4}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_2','X_5') : {'X_4': 1},
    ('Y_1','Y_2') : {'X_4': 1},
    ('W_1','W_2') : {'X_4': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,Y_1,Y_2,W_1,W_2> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $L_{5,6} \times_Z L_{3,2}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('Y_1','Y_2') : {'X_5': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,Y_1,Y_2> = LieAlgebra(QQ, brackets, nilpotent=True);L;


# $L_{5,7} \times_Z L_{3,2}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('Y_1','Y_2') : {'X_5': 1},
    ('X_2','X_3') : {'X_5': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,Y_1,Y_2> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $L_{5,6} \times_Z L_{4,3}$, also called $G_{5,4}^{\lrcorner}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'X_5': 1},
    ('X_2','X_3') : {'X_5': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,Y_1,Y_2> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $L_{5,6} \times_Z L_{5,5}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'X_5': 1},
    ('Y_2','Y_5') : {'X_5': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,Y_1,Y_2,Y_3,Y_5> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $L_{5,7} \times_Z L_{5,5}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'X_5': 1},
    ('Y_2','Y_5') : {'X_5': 1},
    ('X_2','X_3') : {'X_5': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,Y_1,Y_2,Y_3,Y_5> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $G_{6,3}^{\lrcorner}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('X_1','X_5') : {'X_6': 1},
    ('Y_1','Y_2') : {'X_6': 1},
    ('X_2','X_3') : {'X_6': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,X_6,Y_1,Y_2> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $G_{6,3}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('X_1','X_5') : {'X_6': 1},
    ('Y_1','Y_2') : {'X_6': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,X_6,Y_1,Y_2> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $G_{6,4}^{\lrcorner}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('X_1','X_5') : {'X_6': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'X_6': 1},
    ('X_2','X_3') : {'X_6': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,X_6,Y_1,Y_2,Y_3> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $G_{6,4}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('X_1','X_5') : {'X_6': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'X_6': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,X_6,Y_1,Y_2,Y_3> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# The Carnot-graded group $\operatorname{gr}(G_{6,4}) = L_6 \times L_3$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('X_1','X_5') : {'X_6': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,X_6,Y_1,Y_2,Y_3> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $G_{6,5}^{\lrcorner}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('X_1','X_5') : {'X_6': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'Y_4': 1},
    ('Y_1','Y_4') : {'X_6': 1},
    ('X_2','X_3') : {'X_6': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,X_6,Y_1,Y_2,Y_3,Y_4> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $G_{6,5}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('X_1','X_5') : {'X_6': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'Y_4': 1},
    ('Y_1','Y_4') : {'X_6': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,X_6,Y_1,Y_2,Y_3,Y_4> = LieAlgebra(QQ, brackets, nilpotent=True);L;


# $G_{6,6}^\lrcorner$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('X_1','X_5') : {'X_6': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'Y_4': 1},
    ('Y_1','Y_4') : {'Y_5': 1},
    ('Y_1','Y_5') : {'X_6': 1},
    ('X_2','X_3') : {'X_6': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,X_6,Y_1,Y_2,Y_3,Y_4,Y_5> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $G_{7,6}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('X_1','X_5') : {'X_6': 1},
    ('X_1','X_6') : {'X_7': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'Y_4': 1},
    ('Y_1','Y_4') : {'Y_5': 1},
    ('Y_1','Y_5') : {'X_7': 1},
    ('X_2','X_3') : {'X_7': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,X_6,X_7,Y_1,Y_2,Y_3,Y_4,Y_5> = LieAlgebra(QQ, brackets, nilpotent=True);L;


# G_{7,5}^{\lrcorner}

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('X_1','X_5') : {'X_6': 1},
    ('X_1','X_6') : {'X_7': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'Y_4': 1},
    ('Y_1','Y_4') : {'X_7': 1},
    ('X_2','X_3') : {'X_7': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,X_6,X_7,Y_1,Y_2,Y_3,Y_4> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $G_{7,5}

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('X_1','X_5') : {'X_6': 1},
    ('X_1','X_6') : {'X_7': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'Y_4': 1},
    ('Y_1','Y_4') : {'X_7': 1},
    };
    
L.<X_1,X_2,X_3,X_4,X_5,X_6,X_7,Y_1,Y_2,Y_3,Y_4> = LieAlgebra(QQ, brackets, nilpotent=True);L;
Betti=[L.chevalley_eilenberg_complex().betti(i) for i in range(L.dimension()+1)];Betti;


# G_{7,4}^{\lrcorner}

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('X_1','X_5') : {'X_6': 1},
    ('X_1','X_6') : {'X_7': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'X_7': 1},
    ('X_2','X_3') : {'X_7': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,X_6,X_7,Y_1,Y_2,Y_3> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $G_{7,4}

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('X_1','X_5') : {'X_6': 1},
    ('X_1','X_6') : {'X_7': 1},
    ('Y_1','Y_2') : {'Y_3': 1},
    ('Y_1','Y_3') : {'X_7': 1},
    };
    
L.<X_1,X_2,X_3,X_4,X_5,X_6,X_7,Y_1,Y_2,Y_3> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# G_{7,3}^{\lrcorner}

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('X_1','X_4') : {'X_5': 1},
    ('X_1','X_5') : {'X_6': 1},
    ('X_1','X_6') : {'X_7': 1},
    ('Y_1','Y_2') : {'X_7': 1},
    ('X_2','X_3') : {'X_7': 1},
    }
    
L.<X_1,X_2,X_3,X_4,X_5,X_6,X_7,Y_1,Y_2> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $L_{4,3} \times_Z L_{5,4}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('Y_1','Y_2') : {'X_4': 1},
    ('Y_5','Y_6') : {'X_4': 1},
    }
    
L.<X_1,X_2,X_3,X_4,Y_1,Y_2,Y_3,Y_5,Y_6> = LieAlgebra(QQ, brackets, nilpotent=True);L;

# $L_{4,3} \times_Z L_{5,4} \times_Z L_{3,2}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('Y_1','Y_2') : {'X_4': 1},
    ('Y_5','Y_6') : {'X_4': 1},
    ('Y_7','Y_8') : {'X_4': 1},
    }
L.<X_1,X_2,X_3,X_4,Y_1,Y_2,Y_3,Y_5,Y_6,Y_7,Y_8> = LieAlgebra(QQ, brackets, nilpotent=True);L;


# $L_{4,3} \times_Z L_{5,4} \times_Z L_{5,4}$

brackets = {
    ('X_1','X_2') : {'X_3': 1},
    ('X_1','X_3') : {'X_4': 1},
    ('Y_1','Y_2') : {'X_4': 1},
    ('Y_4','Y_5') : {'X_4': 1},
    ('Y_6','Y_7') : {'X_4': 1},
    ('Y_8','Y_9') : {'X_4': 1},
    }
L.<X_1,X_2,X_3,X_4,Y_1,Y_2,Y_3,Y_5,Y_6,Y_7,Y_9> = LieAlgebra(QQ, brackets, nilpotent=True);L;





